Adaptive IGAFEM with optimal convergence rates: Hierarchical B-splines

We consider an adaptive algorithm for finite element methods for the isogeometric analysis (IGAFEM) of elliptic (possibly non-symmetric) second-order partial differential equations in arbitrary space dimension $d\ge2$. We employ hierarchical B-splines of arbitrary degree and different order of smoothness. We propose a refinement strategy to generate a sequence of locally refined meshes and corresponding discrete solutions. Adaptivity is driven by some weighted residual a posteriori error estimator. We prove linear convergence of the error estimator (resp. the sum of energy error plus data oscillations) with optimal algebraic rates. Numerical experiments underpin the theoretical findings.

==> cleantex.c <==
/*##########################################*/
/* Die Konstante searchinit enthaelt den Suchstring. */
#define SEARCHINIT "revision"
/*##########################################*/

#include <stdio.h>
#include <stdlib.h>
#include <string.h>

main(int nargin, char* input[]){

  char string[] = SEARCHINIT;
  int length = strlen(string);

  char search[255]="\\";
  int N=length+2;
  char filename[255];
  char outputfilename[255]="out_";
  char ch;
  int rpl=0;
  char buffer[N+1];
  int sbuffer[N];
  int counter=0,i=0,j=0,rev=0;;
  FILE* fpread,*fpwrite;
  strcat(search,SEARCHINIT);
  strcat(search,"{");

  if (nargin == 1) {
    printf("Filename: ");
    scanf("%s",filename);
  }
  else {
    strcpy(filename,input[1]);
  }

  fpread=fopen(filename,"r");
  strcat(outputfilename,filename);
  fpwrite=fopen(outputfilename,"w");
  for(i=0;i<N;++i){
    sbuffer[i]=0;
    buffer[i]=' ';
  }
  buffer[N]='\0';
  while(1){
    if((ch=fgetc(fpread))!=EOF){
      for(i=1;i<N;++i){
	buffer[i-1]=buffer[i];
	sbuffer[i-1]=sbuffer[i];
      }
      sbuffer[N-1]=0;
      buffer[N-1]=ch;
      if(strstr(buffer,search) && rev==0){
	rpl++;
	for(i=0;i<N;++i){
	  sbuffer[i]=1;
	}
	rev=1;
      }
      if(ch=='{' && rev==1 && buffer[N-2]!='\\'){
	counter++;
      }
      if(ch=='}' && rev==1 && buffer[N-2]!='\\'){
	counter--;
      }
      if(counter==0 && rev==1){
	rev=0;
	sbuffer[N-1]=1;
      }
      if(j>=N-1 && sbuffer[0]==0){
	fputc(buffer[0],fpwrite);
      }
      j++;
    }else{
      break;
    }
  }
  for(i=1;i<N;++i){
    if(sbuffer[i]==0){
      fputc(buffer[i],fpwrite);
    }
  }
  fclose(fpread);
  fclose(fpwrite);
  printf("Cleaned %d times \"%s\"\n",rpl,SEARCHINIT);
}



==> refine.m <==
function [elements,level_el,basis,level_ba,elements2basis,basis2elements]...
    =refine(p_x,p_y,elements,level_el,basis,level_ba,elements2basis,basis2elements,marked)
% input:
%   p_x...nonnegative polynomial degree in x-direction
%   p_y...nonnegative polynomial degree in y-direction
%   elements...matrix of size (N_el,4), N_el is the number of elements,
%       elements(i,1:2)=left lower point of element i,
%       elements(i,3:4)=right upper point of element i
%   level_el...column vector of length N_el, level_el(i)=level
%       of element i
%   basis...matrix of size (N_ba,(p_x+2)+(p_y+2)), N_ba is the number of
%       basis functions,
%       basis(i,1:(p_x+2))=local knot vector in x-direction of basis function i
%       basis(i,(p_x+3):end)=local knot vector in x-direction of basis function i
%   level_ba...column vector vector of length N_ba, level_ba(i)=level
%       of basis function i
%   elements2basis...matrix of size (N_el,(p_x+1)*(p_y+1)*2),
%       elements2basis(i,1:J_el)=indices of basis functions with support on
%       element i, elements2basis(i,(J+1):end)=-1, where J_el is the number of
%       basis functions with support on element i, J_el is not necessarily (p_x+1)*(p_y+1)*2
%   basis2elements...matrix of size (N_ba,(p_x+1)*(p_y+1)*4),
%       basis2elements(i,1:J_ba)=indices of elements in basis function i,
%       basis2elements(i,(1+J_ba):end)=-1, where J_ba is the number of
%       elements in basis function i, J_ba is not necessarily (p_x+1)*(p_y+1)*4
%   marked...column vector with indices of marked elements
% output:
%   elements...updated elements
%   level_el...updated level_el
%   basis...updated basis 
%   level_ba...updated level_ba
%   elements2basis...updated elements2basis
%   basis2elements...updated basis2elements
% comments:
%   refine realizes hierarchical refinement of paper ??, we assume that the
%   data comes from an admissible hierarchical mesh \TT


N_el=size(elements,1);
N_ba=size(basis,1);
elements=[elements;zeros(3*N_el,4)];
level_el=[level_el;zeros(3*N_el,1)];
basis=[basis;zeros(3*N_ba,(p_x+2)+(p_y+2))];
level_ba=[level_ba;zeros(3*N_ba,1)];
elements2basis=[elements2basis;zeros(3*N_el,(p_x+1)*(p_y+1)*2)];
basis2elements=[basis2elements;zeros(3*N_ba,(p_x+1)*(p_y+1)*4)];

[~,tmp]=sort(level_el(marked),'descend');
marked=marked(tmp);
N_ma=length(marked);
marked=[marked;zeros(N_el-N_ma,1)];

while N_ma>0
    % i-th element T
    i=marked(N_ma);
    T=elements(i,:);
    k=level_el(i);
    tmp=elements2basis(i,:);
    tmp=tmp(tmp~=-1);
    neigbors_T=setdiff(basis2elements(tmp,:),-1);
    neigbors_bad_T=neigbors_T(level_el(neigbors_T)==(k-1));
    tmp=length(neigbors_bad_T);
    if tmp>0
        % do not bisect until neigbors_bad_T=[], add neigbors_bad_T to marked
        marked(N_ma+(1:tmp))=neigbors_bad_T; % no unique necessary because
        % bad neigbors have one level less than all marked elements which
        % are ordered
        N_ma=N_ma+tmp;
    else
        % refine(\TT,{T}), where \TT is current hierarchical mesh
        % (since T has no bad neigbors, it is the only element to be bisected)
        
        %% update elements
        a=T(3)-T(1);
        b=T(4)-T(2);
        T_1=[T(1) T(2) T(1)+a/2 T(2)+b/2]; % lower left element
        T_2=[T(1)+a/2 T(2) T(3) T(2)+b/2]; % lower right element
        T_3=[T(1) T(2)+b/2 T(1)+a/2 T(4)]; % upper left element
        T_4=[T(1)+a/2 T(2)+b/2 T(3) T(4)]; % upper right element
        elements(i,:)=T_1;
        elements(N_el+(1:3),:)=[T_2;T_3;T_4];
        level_el(i)=k+1;
        level_el(N_el+(1:3))=[k+1;k+1;k+1];
        N_el=N_el+3;
        
        %% update elements in basis2elements
        tmp=elements2basis(i,:);
        basis_T=tmp(tmp~=-1);
        for j=1:length(basis_T)
            index_beta=basis_T(j);
            tmp=basis2elements(index_beta,:);
            elements_beta=tmp(tmp~=-1);
            basis2elements(index_beta,length(elements_beta)+(1:3))=(N_el-3)+(1:3);
        end
        
        %% update basis
        % deactivate and activate basis functions
        deactivated=[]; % indices of deactivated basis functions
        activated=[]; % activated basis functions (not indices!)
        elements_activated=[];
        basis_T_k=basis_T(level_ba(basis_T)==k);
        for j=1:length(basis_T_k)
            % deactivate (all basis functions whose support only consists of
            % elements of level k+1)
            index_beta=basis_T_k(j);
            tmp=basis2elements(index_beta,:);
            elements_beta=tmp(tmp~=-1);
            if min(level_el(elements_beta))>k
                deactivated=[deactivated;index_beta];
            end
            % activate
            beta=basis(index_beta,:);
            [activated_j,elements_activated_j]=activate_basis(p_x,p_y,T,beta,elements_beta,elements(elements_beta,:));
            activated=[activated;activated_j];
            elements_activated=[elements_activated;elements_activated_j];
        end
        [activated,tmp]=unique(activated,'rows');
        elements_activated=elements_activated(tmp,:);
        if ~isempty(deactivated)
            basis(deactivated',:)=activated(1:length(deactivated),:);
            level_ba(deactivated')=(k+1)*ones(length(deactivated),1);
        end
        tmp=size(activated,1)-length(deactivated);
        if ~isempty(activated)
            basis(N_ba+(1:tmp),:)=activated((length(deactivated)+1):end,:);
            level_ba(N_ba+(1:tmp))=(k+1)*ones(tmp,1);
        end
        indices_activated=[deactivated;N_ba+(1:tmp)'];
        N_ba=N_ba+tmp;
        
        
        %% delete all deactivated basis functions in elements2basis
        % size(elements2basis,1) is still old number of elements
        for j=1:length(deactivated)
            index_beta=deactivated(j);
            tmp=basis2elements(index_beta,:);
            elements_beta=tmp(tmp~=-1);
            for l=1:length(elements_beta)
                if elements_beta(l)<=N_el-3 % old number of elements
                    tmp=elements2basis(elements_beta(l),:);
                    index=find(tmp==index_beta,1);
                    tmp(index)=[];
                    elements2basis(elements_beta(l),:)=[tmp,-1];
                end
            end
        end
        
        %% update basis2elements
        if ~isempty(deactivated)
            basis2elements(deactivated',:)=elements_activated(1:length(deactivated),:);
        end
        tmp=size(activated,1)-length(deactivated); % N_ba-tmp is old N_ba
        if ~isempty(activated)
            basis2elements(N_ba-tmp+(1:tmp),:)=elements_activated((length(deactivated)+1):end,:);
        end
        
        
        %% add activated basis functions in elements2basis (final update of elements2basis)
        elements2basis(N_el-3+(1:3),:)=repmat(elements2basis(i,:),3,1);
        for j=1:size(activated,1)
            index_beta=indices_activated(j);
            tmp=basis2elements(index_beta,:);
            elements_beta=tmp(tmp~=-1);
            for l=1:length(elements_beta)
                tmp=find(elements2basis(elements_beta(l),:)==-1,1);
                elements2basis(elements_beta(l),tmp)=index_beta;
            end
        end
        
        
        %% demark considered element T
        marked(N_ma)=0;
        N_ma=N_ma-1;
    end
end

elements((N_el+1):end,:)=[];
level_el((N_el+1):end)=[];
basis((N_ba+1):end,:)=[];
level_ba((N_ba+1):end)=[];
elements2basis((N_el+1):end,:)=[];
basis2elements((N_ba+1):end,:)=[];

end


function [activated,elements_activated]=activate_basis(p_x,p_y,T,beta,elements_beta,elements_loc)
% elements_loc=elements(elements_beta,:);

activated=[];
elements_activated=[];
beta_x=beta(1:(p_x+2));
beta_y=beta((p_x+3):end);
tmp=beta_x([true;diff(beta_x(:))>0]); % unique
tmp=(tmp(1:(end-1))+tmp(2:end))/2;
beta_x_fine=sort([beta_x,tmp]);
tmp=beta_y([true;diff(beta_y(:))>0]); % unique
tmp=(tmp(1:(end-1))+tmp(2:end))/2;
beta_y_fine=sort([beta_y,tmp]);
tmp=find(beta_x_fine==(T(1)+T(3))/2);
% knots_x = (p_x+1) knots left from midpoint and (p_x+1) right of it
knots_x=beta_x_fine(max(1,tmp-p_x-1):min(length(beta_x_fine),tmp+p_x+1));
tmp=find(beta_y_fine==(T(2)+T(4))/2);
% knots_y = (p_y+1) knots left from midpoint and (p_y+1) right of it
knots_y=beta_y_fine(max(1,tmp-p_y-1):min(length(beta_y_fine),tmp+p_y+1));
% consider all possible candidates for activation (that contain a T_j)
for l=1:(length(knots_x)-p_x-1)
    for m=1:(length(knots_y)-p_y-1)
        beta_kp1=[knots_x(l:(l+p_x+1)),knots_y(m:(m+p_y+1))]; % possible candidate beta_{k+1} for activation
        activation=1;
        elements_beta_kp1=-ones(1,(p_x+1)*(p_y+1)*4);
        tmp=beta_kp1(1:(p_x+2));
        nodes_x=tmp([true;diff(tmp(:))>0]); % unique(tmp) (not unique(knots_x))
        tmp=beta_kp1((p_x+3):end);
        nodes_y=tmp([true;diff(tmp(:))>0]); % unique(tmp) (not unique(knots_y))
        counter=0;
        for n=1:(length(nodes_x)-1)
            for o=1:(length(nodes_y)-1)
                counter=counter+1;
                % try to find active elements for candidate
                point_ll=[nodes_x(n),nodes_y(o)]; % left lower point
                point_ur=[nodes_x(n+1),nodes_y(o+1)]; % right upper point
                tmp=(elements_loc(:,1)==point_ll(1))&(elements_loc(:,2)==point_ll(2))...
                    &(elements_loc(:,3)==point_ur(1))&(elements_loc(:,4)==point_ur(2));
                index=find(tmp,1);
                if isempty(index)
                    activation=0;
                    break
                end
                elements_beta_kp1(1,counter)=elements_beta(index); % =[point_ll point_ur]
            end
            if activation==0
                break
            end
        end
        if activation==1
            activated=[activated;beta_kp1];
            elements_activated=[elements_activated;elements_beta_kp1];
        end
    end
end
end




==> test_refine.m <==
p_x=2;
p_y=2;
knots_gam_x=[zeros(1,p_x+1),ones(1,p_x+1)];
knots_gam_y=[zeros(1,p_y+1),ones(1,p_y+1)];
elements=[0 0 1 1];%0.5 0.5; 0.5 0 1 0.5; 0 0.5 0.5 1; 0.5 0.5 1 1];

for i=1:size(elements,1)
    plot(elements(i,[1 3])',elements(i,[2 2])','k','LineWidth',2)
    hold on
    plot(elements(i,[1 3])',elements(i,[4 4])','k','LineWidth',2)
    plot(elements(i,[1 1])',elements(i,[2 4])','k','LineWidth',2)
    plot(elements(i,[3 3])',elements(i,[2 4])','k','LineWidth',2)
end
axis equal
axis([0 1 0 1])
level_el=zeros(size(elements,1),1);
basis=[];
for i=1:(p_x+1)
    for j=1:(p_y+1)
        basis=[basis;[knots_gam_x(i:(p_x+i+1)),knots_gam_y(j:(p_y+j+1))]];
    end
end
for i=1:size(basis,1)
    plot(basis(i,[1 p_x+2])',basis(i,[p_x+3 p_x+3])','r--','LineWidth',1.5)
    plot(basis(i,[1 p_x+2])',basis(i,[p_x+p_y+4 p_x+p_y+4])','r--','LineWidth',1.5)
    plot(basis(i,[1 1])',basis(i,[p_x+3 p_x+p_y+4])','r--','LineWidth',1.5)
    plot(basis(i,[p_x+2 p_x+2])',basis(i,[p_x+3 p_x+p_y+4])','r--','LineWidth',1.5)
end
hold off
level_ba=zeros(size(basis,1),1);
elements2basis=-ones(size(elements,1),(p_x+1)*(p_y+1)*2);
elements2basis(1,1:size(basis,1))=1:size(basis,1);
basis2elements=-ones(size(basis,1),(p_x+1)*(p_y+1)*4);
basis2elements(:,1)=1;
profile on
for j=1:12
    marked=(1:size(elements,1))';
    tic
    [elements,level_el,basis,level_ba,elements2basis,basis2elements]...
        =refine(p_x,p_y,elements,level_el,basis,level_ba,elements2basis,basis2elements,marked);
    toc
    for i=1:size(elements,1)
        plot(elements(i,[1 3])',elements(i,[2 2])','k','LineWidth',2)
        hold on
        plot(elements(i,[1 3])',elements(i,[4 4])','k','LineWidth',2)
        plot(elements(i,[1 1])',elements(i,[2 4])','k','LineWidth',2)
        plot(elements(i,[3 3])',elements(i,[2 4])','k','LineWidth',2)
    end
end
% profile viewer
%
% axis off
% axis equal
% title('Algorithm (?1)');
% savefig('ourgood')
% print('ourgood','-depsc')
% 

